SpecuSym: Speculative Symbolic Execution for Cache Timing Leak Detection

CPU cache is a limited but crucial storage component in modern processors, whereas the cache timing side-channel may inadvertently leak information through the physically measurable timing variance. Speculative execution, an essential processor optimization, and a source of such variances, can cause severe detriment on deliberate branch mispredictions. Despite static analysis could qualitatively verify the timing-leakage-free property under speculative execution, it is incapable of producing endorsements including inputs and speculated flows to diagnose leaks in depth. This work proposes a new symbolic execution based method, SpecuSym, for precisely detecting cache timing leaks introduced by speculative execution. Given a program (leakage-free in non-speculative execution), SpecuSymsystematically explores the program state space, models speculative behavior at conditional branches, and accumulates the cache side effects along with subsequent path explorations. During the dynamic execution, SpecuSymconstructs leak predicates for memory visits according to the specified cache model and conducts a constraint-solving based cache behavior analysis to inspect the new cache behaviors. We have implementedSpecuSymatop KLEE and evaluated it against 15 open-source benchmarks. Experimental results show thatSpecuSymsuccessfully detected from 2 to 61 leaks in 6 programs under 3 different cache settings and identified false positives in 2 programs reported by recent work.

==> start_latexmk.sh <==
#!/bin/bash
PROC_NAME=latexmk
project=tapsseICSE

ProcNumber=`ps -ef |grep -w $PROC_NAME|grep -v grep|wc -l`
if [ $ProcNumber -le 0 ]; then
  echo "latexmk is not running, now start it."
  latexmk -pdf -pvc $project.tex &
else
	os=$(uname)
	pid=0
	if [ "$os" = "Darwin" ]; then
		pid=$(ps -ef | grep 'latexmk -pdf -pvc' | grep -v grep | awk '{print $2}')
	else
		pid=$(ps -ef | grep 'latexmk' | grep -v grep | awk '{print $2}')
	fi
	echo "latexmk is already running, pid:" $pid

  if [ "$1" = "-kill" ]; then
		echo "now terminate latexmk..."
		kill $pid
  fi
fi




